An Empirical Study of Intel Xeon Phi

With at least 50 cores, Intel Xeon Phi is a true many-core architecture. Featuring fairly powerful cores, two cache levels, and very fast interconnections, the Xeon Phi can get a theoretical peak of 1000 GFLOPs and over 240 GB/s. These numbers, as well as its flexibility - it can be used both as a coprocessor or as a stand-alone processor - are very tempting for parallel applications looking for new performance records. In this paper, we present an empirical study of Xeon Phi, stressing its performance limits and relevant performance factors, ultimately aiming to present a simplified view of the machine for regular programmers in search for performance. To do so, we have micro-benchmarked the main hardware components of the processor - the cores, the memory hierarchies, the ring interconnect, and the PCIe connection. We show that, in ideal microbenchmarking conditions, the performance that can be achieved is very close to the theoretical peak, as given in the official programmer's guide. We have also identified and quantified several causes for significant performance penalties. Our findings have been captured in four optimization guidelines, and used to build a simplified programmer's view of Xeon Phi, eventually enable the design and prototyping of applications on a functionality-based model of the architecture.

==> code/gemm_ls.c <==
#pragma omp parallel for shared(A, B, C, alpha,
beta, M, N, P)	private(i,j,k)
#pragma omp for nowait
  for(j=0; j<M; j++)
    for(i=0; i<N; i++)
      C[i+j*N] = beta * C[i+j*N];
#pragma omp for nowait
for(j=0; j<M; j++)
  for(k=0; k<P; k++)
    for(i=0; i<N; i++){
      double a = A[k+j*P];
      double b = B[i+k*N];
      C[i+j*N] += alpha * (a * b);	
    }


==> code/gemm_naive.c <==
#pragma omp parallel for shared(A, B, C, alpha,
beta, M, N, P)	private(i,j,k)
for(j=0; j<M; j++){
  for(i=0; i<N; i++){
  
    double c = 0.0;    
    for(k=0; k<P; k++){
      double a = A[k+j*P];
      double b = B[i+k*N];
      c += a * b;	
    }
      C[i+j*N] = beta * C[i+j*N] + alpha * c;
  }
}	


==> code/gemm_transb.c <==
#pragma omp parallel for shared(A, B, C, alpha,
beta, M, N, P)	private(i,j,k)
for(j=0; j<M; j++){
  for(i=0; i<N; i++){
  
    double c = 0.0;    
    for(k=0; k<P; k++){
      double a = A[k+j*P];
      double b = B[k+i*N];
      c += a * b;	
    }
      C[i+j*N] = beta * C[i+j*N] + alpha * c;
  }
}


==> code/tm_lat.c <==
double read_tsc(){
	...
	return (double)cycles;	
	
}
void measure_lat(){
	double start_timer, end_timer, elapsed;
	for(i=0; i<REPETITIONS; i++){
	   [flush_cache();]
	   start_timer=read_tsc();
	// instruction sequence of length N:
	   ... 
	   end_timer=read_tsc();	
	   elapsed = end_timer-start_timer-offset;
	}
	printf("Latency: %lf\t", elapsed/N);
}
.


==> code/tm_thr.c <==
double read_timer(){
   ...
   return (double)wt;	
	
}
void measure_thr(){
   double start_timer, end_timer, elapsed;
   for(i=0; i<REPETITIONS; i++)
   #pragma omp parallel 	\
	num_threads(T)		\
	private(start,end) 	\
	reduction(+:elapsed);
   {   
     [flush_cache();]
     start=read_timer();
     // code sequence of num_ops operations
     end=read_timer();
     elapsed = (end-start)		
   }
   printf("Throughput: %lf\t", num_ops/(elapsed/T));
}


==> run.sh <==
cd data; gnuplot *.gp; cd ../
latex bare_conf.tex
bibtex bare_conf.aux
latex bare_conf.tex
latex bare_conf.tex
dvipdf bare_conf.dvi




